Geophysical Evolution During Rocky Planet Formation

Progressive astronomical characterization of planet-forming disks and rocky exoplanets highlight the need for increasing interdisciplinary efforts to understand the birth and life cycle of terrestrial worlds in a unified picture. Here, we review major geophysical and geochemical processes that shape the evolution of rocky planets and their precursor planetesimals during planetary formation and early evolution, and how these map onto the astrophysical timeline and varying accretion environments of planetary growth. The evolution of the coupled core-mantle-atmosphere system of growing protoplanets diverges in thermal, compositional, and structural states to first order, and ultimately shapes key planetary characteristics that can discern planets harboring clement surface conditions from those that do not. Astronomical campaigns seeking to investigate rocky exoplanets will require significant advances in laboratory characterization of planetary materials and time- and spatially-resolved theoretical models of planetary evolution, to extend planetary science beyond the Solar System and constrain the origins and frequency of habitable worlds like our own.

==> pp7.h <==
\usepackage{times}
\usepackage{amsmath}
\usepackage{fancyhdr}

% Define header and footer information for default.

\fancyhead[L]{\sauthors} %Left   Header
\fancyhead[C]{}                                 %Center Header
\fancyhead[R]{\stitle}                    %Right  Header

\fancyfoot[L]{}                                 %Left   Footer
\fancyfoot[C]{\thepage}                         %Center Footer
\fancyfoot[R]{}                                 %Right  Footer

\renewcommand{\headrulewidth}{0pt} 
\renewcommand{\footrulewidth}{0pt}

% Define header and footer for the first page.
\fancypagestyle{fancy1st}{                      %Define style "fancy1st"
    \fancyhead[L]{}                             %Overwrite Left   Header
    \fancyhead[C]{}                             %Overwrite Center Header
    \fancyhead[R]{}                             %Overwrite Right  Header

    \fancyfoot[L]{Protostars and Planets VII}   %Overwrite Left   Footer
    \fancyfoot[C]{}                             %Overwrite Center Footer
    \fancyfoot[R]{}                             %Overwrite Right  Footer
%   \fancyfoot[R]{Shu-ichiro Inutsuka, Motohide Tamura, Yuri Aikawa, Takayuki Muto, \& Kengo Tomida (eds.)} 
}
\voffset=-0.25in
\pagestyle{fancy}
\thispagestyle{fancy1st}

